Designing and Training of Lightweight Neural Networks on Edge Devices using Early Halting in Knowledge Distillation

Automated feature extraction capability and significant performance of Deep Neural Networks (DNN) make them suitable for Internet of Things (IoT) applications. However, deploying DNN on edge devices becomes prohibitive due to the colossal computation, energy, and storage requirements. This paper presents a novel approach for designing and training lightweight DNN using large-size DNN. The approach considers the available storage, processing speed, and maximum allowable processing time to execute the task on edge devices. We present a knowledge distillation based training procedure to train the lightweight DNN to achieve adequate accuracy. During the training of lightweight DNN, we introduce a novel early halting technique, which preserves network resources; thus, speedups the training procedure. Finally, we present the empirically and real-world evaluations to verify the effectiveness of the proposed approach under different constraints using various edge devices.

==> c/0.2/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> c/0.4/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> c/0.6/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> c/0.8/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> class_wise/m1/dbd/boxplot.1.js <==
function boxplot_1() {
canvas = document.getElementById("boxplot_1");
ctx = canvas.getContext("2d");
// Suppress refresh on mouseover if this was the plot we just left
if ((gnuplot.active_plot == boxplot_1 && gnuplot.display_is_uptodate)) return;
else gnuplot.display_is_uptodate = true;
// Reinitialize mouse tracking and zoom for this particular plot
if ((typeof(gnuplot.active_plot) == "undefined" || gnuplot.active_plot != boxplot_1)  &&  typeof(gnuplot.mouse_update) != "undefined") {
  gnuplot.active_plot_name = "boxplot_1";
  gnuplot.active_plot = boxplot_1;
  canvas.onmousemove = gnuplot.mouse_update;
  canvas.onmouseup = gnuplot.zoom_in;
  canvas.onmousedown = gnuplot.saveclick;
  canvas.onkeypress = gnuplot.do_hotkey;
  if (canvas.attachEvent) {canvas.attachEvent('mouseover', boxplot_1);}
  else if (canvas.addEventListener) {canvas.addEventListener('mouseover', boxplot_1, false);} 
  gnuplot.zoomed = false;
  gnuplot.zoom_axis_width = 0;
  gnuplot.zoom_in_progress = false;
  gnuplot.polar_mode = false;
  gnuplot.polar_theta0 = 0;
  gnuplot.polar_sense = 1;
  ctx.clearRect(0,0,600,400);
}
// Gnuplot version 5.2.2
// short forms of commands provided by gnuplot_common.js
function DT  (dt)  {gnuplot.dashtype(dt);};
function DS  (x,y) {gnuplot.dashstart(x,y);};
function DL  (x,y) {gnuplot.dashstep(x,y);};
function M   (x,y) {if (gnuplot.pattern.length > 0) DS(x,y); else gnuplot.M(x,y);};
function L   (x,y) {if (gnuplot.pattern.length > 0) DL(x,y); else gnuplot.L(x,y);};
function Dot (x,y) {gnuplot.Dot(x/10.,y/10.);};
function Pt  (N,x,y,w) {gnuplot.Pt(N,x/10.,y/10.,w/10.);};
function R   (x,y,w,h) {gnuplot.R(x,y,w,h);};
function T   (x,y,fontsize,justify,string) {gnuplot.T(x,y,fontsize,justify,string);};
function TR  (x,y,angle,fontsize,justify,string) {gnuplot.TR(x,y,angle,fontsize,justify,string);};
function bp  (x,y) {gnuplot.bp(x,y);};
function cfp () {gnuplot.cfp();};
function cfsp() {gnuplot.cfsp();};

gnuplot.hypertext_list = [];
gnuplot.on_hypertext = -1;
function Hypertext(x,y,w,text) {
    newtext = {x:x, y:y, w:w, text:text};
    gnuplot.hypertext_list.push(newtext);
}
gnuplot.dashlength = 400;
ctx.lineCap = "round"; ctx.lineJoin = "round";
CanvasTextFunctions.enable(ctx);
ctx.strokeStyle = "rgb(215,215,215)";
ctx.lineWidth = 2;

ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(520,3800);
L(620,3800);
ctx.stroke();
ctx.closePath();
ctx.fillStyle = "rgb(000,000,000)";
T(440,3850,10.0,"Right"," 0");
ctx.beginPath();
M(520,3060);
L(620,3060);
ctx.stroke();
ctx.closePath();
T(440,3110,10.0,"Right"," 20");
ctx.beginPath();
M(520,2320);
L(620,2320);
ctx.stroke();
ctx.closePath();
T(440,2370,10.0,"Right"," 40");
ctx.beginPath();
M(520,1581);
L(620,1581);
ctx.stroke();
ctx.closePath();
T(440,1631,10.0,"Right"," 60");
ctx.beginPath();
M(520,841);
L(620,841);
ctx.stroke();
ctx.closePath();
T(440,891,10.0,"Right"," 80");
ctx.beginPath();
M(520,101);
L(620,101);
ctx.stroke();
ctx.closePath();
T(440,151,10.0,"Right"," 100");
ctx.beginPath();
M(2092,3800);
ctx.stroke();
ctx.closePath();
T(2092,3950,10.0,"Center","A");
ctx.beginPath();
M(4187,3800);
ctx.stroke();
ctx.closePath();
T(4187,3950,10.0,"Center","B");
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();
if (typeof(gnuplot.hide_boxplot_1_plot_1) == "undefined"|| !gnuplot.hide_boxplot_1_plot_1) {
ctx.strokeStyle = "rgb(148,000,211)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(148,000,211)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(201,127,233)";
R(1568,2838,1048,629);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(1568,3467);
L(2616,3467);
L(2616,2838);
L(1568,2838);
L(1568,3467);
ctx.closePath();
M(1568,3153);
L(2616,3153);
M(2092,3652);
L(2092,3467);
M(2092,2838);
L(2092,1914);
M(1992,1914);
L(2192,1914);
M(1992,3652);
L(2192,3652);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,2092,1581,30.0);
Pt(6,1892,1581,30.0);
Pt(6,2092,1248,30.0);
Pt(6,2092,952,30.0);
Pt(6,2092,-47,30.0);
} // End boxplot_1_plot_1 
if (typeof(gnuplot.hide_boxplot_1_plot_2) == "undefined"|| !gnuplot.hide_boxplot_1_plot_2) {
ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.strokeStyle = "rgb(000,158,115)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(000,158,115)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(127,206,185)";
R(3663,2857,1048,388);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(3663,3245);
L(4711,3245);
L(4711,2857);
L(3663,2857);
L(3663,3245);
ctx.closePath();
M(3663,3026);
L(4711,3026);
M(4187,3430);
L(4187,3245);
M(4187,2857);
L(4187,2367);
M(4087,2367);
L(4287,2367);
M(4087,3430);
L(4287,3430);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,4187,2264,30.0);
Pt(6,4187,2177,30.0);
Pt(6,4187,1914,30.0);
Pt(6,4187,1535,30.0);
Pt(6,4187,1520,30.0);
Pt(6,4187,1244,30.0);
Pt(6,4187,705,30.0);
} // End boxplot_1_plot_2 
ctx.lineWidth = 3.2;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.lineWidth = 1.6;
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();

// plot boundaries and axis scaling information for mousing 
gnuplot.plot_term_xmax = 600;
gnuplot.plot_term_ymax = 400;
gnuplot.plot_xmin = 52.0;
gnuplot.plot_xmax = 575.9;
gnuplot.plot_ybot = 380.0;
gnuplot.plot_ytop = 10.1;
gnuplot.plot_width = 523.9;
gnuplot.plot_height = 369.9;
gnuplot.plot_axis_xmin = 0.25;
gnuplot.plot_axis_xmax = 2.75;
gnuplot.plot_axis_ymin = 0;
gnuplot.plot_axis_ymax = 100;
gnuplot.plot_axis_x2min = "none"
gnuplot.plot_axis_y2min = "none"
gnuplot.plot_logaxis_x = 0;
gnuplot.plot_logaxis_y = 0;
gnuplot.plot_timeaxis_x = "";
gnuplot.plot_timeaxis_y = "";
gnuplot.plot_axis_width = gnuplot.plot_axis_xmax - gnuplot.plot_axis_xmin;
gnuplot.plot_axis_height = gnuplot.plot_axis_ymax - gnuplot.plot_axis_ymin;
}


==> class_wise/m1/dbd/create.py <==
file1 = open("res_x.txt", "r")
file2 = open("res_y.txt", "r")
file3 = open("res_z.txt", "r")
file4 = open("res1.txt", "w")

lis1 = file1.readlines()
lis2 = file2.readlines()
lis3 = file3.readlines()
for line1,line2,line3 in zip(lis1,lis2,lis3):
	l1 = line1.split()
	l2 = line2.split()
	l3 = line3.split()
	for i in range(len(l1)):
 		file4.write(str(i) + " " + l1[i]+" "+ l2[i]+ " "+l3[i]+"\n")


==> class_wise/m1/dbd/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> class_wise/m1/dbm/boxplot.1.js <==
function boxplot_1() {
canvas = document.getElementById("boxplot_1");
ctx = canvas.getContext("2d");
// Suppress refresh on mouseover if this was the plot we just left
if ((gnuplot.active_plot == boxplot_1 && gnuplot.display_is_uptodate)) return;
else gnuplot.display_is_uptodate = true;
// Reinitialize mouse tracking and zoom for this particular plot
if ((typeof(gnuplot.active_plot) == "undefined" || gnuplot.active_plot != boxplot_1)  &&  typeof(gnuplot.mouse_update) != "undefined") {
  gnuplot.active_plot_name = "boxplot_1";
  gnuplot.active_plot = boxplot_1;
  canvas.onmousemove = gnuplot.mouse_update;
  canvas.onmouseup = gnuplot.zoom_in;
  canvas.onmousedown = gnuplot.saveclick;
  canvas.onkeypress = gnuplot.do_hotkey;
  if (canvas.attachEvent) {canvas.attachEvent('mouseover', boxplot_1);}
  else if (canvas.addEventListener) {canvas.addEventListener('mouseover', boxplot_1, false);} 
  gnuplot.zoomed = false;
  gnuplot.zoom_axis_width = 0;
  gnuplot.zoom_in_progress = false;
  gnuplot.polar_mode = false;
  gnuplot.polar_theta0 = 0;
  gnuplot.polar_sense = 1;
  ctx.clearRect(0,0,600,400);
}
// Gnuplot version 5.2.2
// short forms of commands provided by gnuplot_common.js
function DT  (dt)  {gnuplot.dashtype(dt);};
function DS  (x,y) {gnuplot.dashstart(x,y);};
function DL  (x,y) {gnuplot.dashstep(x,y);};
function M   (x,y) {if (gnuplot.pattern.length > 0) DS(x,y); else gnuplot.M(x,y);};
function L   (x,y) {if (gnuplot.pattern.length > 0) DL(x,y); else gnuplot.L(x,y);};
function Dot (x,y) {gnuplot.Dot(x/10.,y/10.);};
function Pt  (N,x,y,w) {gnuplot.Pt(N,x/10.,y/10.,w/10.);};
function R   (x,y,w,h) {gnuplot.R(x,y,w,h);};
function T   (x,y,fontsize,justify,string) {gnuplot.T(x,y,fontsize,justify,string);};
function TR  (x,y,angle,fontsize,justify,string) {gnuplot.TR(x,y,angle,fontsize,justify,string);};
function bp  (x,y) {gnuplot.bp(x,y);};
function cfp () {gnuplot.cfp();};
function cfsp() {gnuplot.cfsp();};

gnuplot.hypertext_list = [];
gnuplot.on_hypertext = -1;
function Hypertext(x,y,w,text) {
    newtext = {x:x, y:y, w:w, text:text};
    gnuplot.hypertext_list.push(newtext);
}
gnuplot.dashlength = 400;
ctx.lineCap = "round"; ctx.lineJoin = "round";
CanvasTextFunctions.enable(ctx);
ctx.strokeStyle = "rgb(215,215,215)";
ctx.lineWidth = 2;

ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(520,3800);
L(620,3800);
ctx.stroke();
ctx.closePath();
ctx.fillStyle = "rgb(000,000,000)";
T(440,3850,10.0,"Right"," 0");
ctx.beginPath();
M(520,3060);
L(620,3060);
ctx.stroke();
ctx.closePath();
T(440,3110,10.0,"Right"," 20");
ctx.beginPath();
M(520,2320);
L(620,2320);
ctx.stroke();
ctx.closePath();
T(440,2370,10.0,"Right"," 40");
ctx.beginPath();
M(520,1581);
L(620,1581);
ctx.stroke();
ctx.closePath();
T(440,1631,10.0,"Right"," 60");
ctx.beginPath();
M(520,841);
L(620,841);
ctx.stroke();
ctx.closePath();
T(440,891,10.0,"Right"," 80");
ctx.beginPath();
M(520,101);
L(620,101);
ctx.stroke();
ctx.closePath();
T(440,151,10.0,"Right"," 100");
ctx.beginPath();
M(2092,3800);
ctx.stroke();
ctx.closePath();
T(2092,3950,10.0,"Center","A");
ctx.beginPath();
M(4187,3800);
ctx.stroke();
ctx.closePath();
T(4187,3950,10.0,"Center","B");
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();
if (typeof(gnuplot.hide_boxplot_1_plot_1) == "undefined"|| !gnuplot.hide_boxplot_1_plot_1) {
ctx.strokeStyle = "rgb(148,000,211)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(148,000,211)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(201,127,233)";
R(1568,2838,1048,629);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(1568,3467);
L(2616,3467);
L(2616,2838);
L(1568,2838);
L(1568,3467);
ctx.closePath();
M(1568,3153);
L(2616,3153);
M(2092,3652);
L(2092,3467);
M(2092,2838);
L(2092,1914);
M(1992,1914);
L(2192,1914);
M(1992,3652);
L(2192,3652);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,2092,1581,30.0);
Pt(6,1892,1581,30.0);
Pt(6,2092,1248,30.0);
Pt(6,2092,952,30.0);
Pt(6,2092,-47,30.0);
} // End boxplot_1_plot_1 
if (typeof(gnuplot.hide_boxplot_1_plot_2) == "undefined"|| !gnuplot.hide_boxplot_1_plot_2) {
ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.strokeStyle = "rgb(000,158,115)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(000,158,115)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(127,206,185)";
R(3663,2857,1048,388);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(3663,3245);
L(4711,3245);
L(4711,2857);
L(3663,2857);
L(3663,3245);
ctx.closePath();
M(3663,3026);
L(4711,3026);
M(4187,3430);
L(4187,3245);
M(4187,2857);
L(4187,2367);
M(4087,2367);
L(4287,2367);
M(4087,3430);
L(4287,3430);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,4187,2264,30.0);
Pt(6,4187,2177,30.0);
Pt(6,4187,1914,30.0);
Pt(6,4187,1535,30.0);
Pt(6,4187,1520,30.0);
Pt(6,4187,1244,30.0);
Pt(6,4187,705,30.0);
} // End boxplot_1_plot_2 
ctx.lineWidth = 3.2;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.lineWidth = 1.6;
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();

// plot boundaries and axis scaling information for mousing 
gnuplot.plot_term_xmax = 600;
gnuplot.plot_term_ymax = 400;
gnuplot.plot_xmin = 52.0;
gnuplot.plot_xmax = 575.9;
gnuplot.plot_ybot = 380.0;
gnuplot.plot_ytop = 10.1;
gnuplot.plot_width = 523.9;
gnuplot.plot_height = 369.9;
gnuplot.plot_axis_xmin = 0.25;
gnuplot.plot_axis_xmax = 2.75;
gnuplot.plot_axis_ymin = 0;
gnuplot.plot_axis_ymax = 100;
gnuplot.plot_axis_x2min = "none"
gnuplot.plot_axis_y2min = "none"
gnuplot.plot_logaxis_x = 0;
gnuplot.plot_logaxis_y = 0;
gnuplot.plot_timeaxis_x = "";
gnuplot.plot_timeaxis_y = "";
gnuplot.plot_axis_width = gnuplot.plot_axis_xmax - gnuplot.plot_axis_xmin;
gnuplot.plot_axis_height = gnuplot.plot_axis_ymax - gnuplot.plot_axis_ymin;
}


==> class_wise/m1/dbm/create.py <==
file1 = open("res_x.txt", "r")
file2 = open("res_y.txt", "r")
file3 = open("res_z.txt", "r")
file4 = open("res1.txt", "w")

lis1 = file1.readlines()
lis2 = file2.readlines()
lis3 = file3.readlines()
for line1,line2,line3 in zip(lis1,lis2,lis3):
	l1 = line1.split()
	l2 = line2.split()
	l3 = line3.split()
	for i in range(len(l1)):
 		file4.write(str(i) + " " + l1[i]+" "+ l2[i]+ " "+l3[i]+"\n")


==> class_wise/m1/dbm/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> class_wise/m1/vbd/boxplot.1.js <==
function boxplot_1() {
canvas = document.getElementById("boxplot_1");
ctx = canvas.getContext("2d");
// Suppress refresh on mouseover if this was the plot we just left
if ((gnuplot.active_plot == boxplot_1 && gnuplot.display_is_uptodate)) return;
else gnuplot.display_is_uptodate = true;
// Reinitialize mouse tracking and zoom for this particular plot
if ((typeof(gnuplot.active_plot) == "undefined" || gnuplot.active_plot != boxplot_1)  &&  typeof(gnuplot.mouse_update) != "undefined") {
  gnuplot.active_plot_name = "boxplot_1";
  gnuplot.active_plot = boxplot_1;
  canvas.onmousemove = gnuplot.mouse_update;
  canvas.onmouseup = gnuplot.zoom_in;
  canvas.onmousedown = gnuplot.saveclick;
  canvas.onkeypress = gnuplot.do_hotkey;
  if (canvas.attachEvent) {canvas.attachEvent('mouseover', boxplot_1);}
  else if (canvas.addEventListener) {canvas.addEventListener('mouseover', boxplot_1, false);} 
  gnuplot.zoomed = false;
  gnuplot.zoom_axis_width = 0;
  gnuplot.zoom_in_progress = false;
  gnuplot.polar_mode = false;
  gnuplot.polar_theta0 = 0;
  gnuplot.polar_sense = 1;
  ctx.clearRect(0,0,600,400);
}
// Gnuplot version 5.2.2
// short forms of commands provided by gnuplot_common.js
function DT  (dt)  {gnuplot.dashtype(dt);};
function DS  (x,y) {gnuplot.dashstart(x,y);};
function DL  (x,y) {gnuplot.dashstep(x,y);};
function M   (x,y) {if (gnuplot.pattern.length > 0) DS(x,y); else gnuplot.M(x,y);};
function L   (x,y) {if (gnuplot.pattern.length > 0) DL(x,y); else gnuplot.L(x,y);};
function Dot (x,y) {gnuplot.Dot(x/10.,y/10.);};
function Pt  (N,x,y,w) {gnuplot.Pt(N,x/10.,y/10.,w/10.);};
function R   (x,y,w,h) {gnuplot.R(x,y,w,h);};
function T   (x,y,fontsize,justify,string) {gnuplot.T(x,y,fontsize,justify,string);};
function TR  (x,y,angle,fontsize,justify,string) {gnuplot.TR(x,y,angle,fontsize,justify,string);};
function bp  (x,y) {gnuplot.bp(x,y);};
function cfp () {gnuplot.cfp();};
function cfsp() {gnuplot.cfsp();};

gnuplot.hypertext_list = [];
gnuplot.on_hypertext = -1;
function Hypertext(x,y,w,text) {
    newtext = {x:x, y:y, w:w, text:text};
    gnuplot.hypertext_list.push(newtext);
}
gnuplot.dashlength = 400;
ctx.lineCap = "round"; ctx.lineJoin = "round";
CanvasTextFunctions.enable(ctx);
ctx.strokeStyle = "rgb(215,215,215)";
ctx.lineWidth = 2;

ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(520,3800);
L(620,3800);
ctx.stroke();
ctx.closePath();
ctx.fillStyle = "rgb(000,000,000)";
T(440,3850,10.0,"Right"," 0");
ctx.beginPath();
M(520,3060);
L(620,3060);
ctx.stroke();
ctx.closePath();
T(440,3110,10.0,"Right"," 20");
ctx.beginPath();
M(520,2320);
L(620,2320);
ctx.stroke();
ctx.closePath();
T(440,2370,10.0,"Right"," 40");
ctx.beginPath();
M(520,1581);
L(620,1581);
ctx.stroke();
ctx.closePath();
T(440,1631,10.0,"Right"," 60");
ctx.beginPath();
M(520,841);
L(620,841);
ctx.stroke();
ctx.closePath();
T(440,891,10.0,"Right"," 80");
ctx.beginPath();
M(520,101);
L(620,101);
ctx.stroke();
ctx.closePath();
T(440,151,10.0,"Right"," 100");
ctx.beginPath();
M(2092,3800);
ctx.stroke();
ctx.closePath();
T(2092,3950,10.0,"Center","A");
ctx.beginPath();
M(4187,3800);
ctx.stroke();
ctx.closePath();
T(4187,3950,10.0,"Center","B");
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();
if (typeof(gnuplot.hide_boxplot_1_plot_1) == "undefined"|| !gnuplot.hide_boxplot_1_plot_1) {
ctx.strokeStyle = "rgb(148,000,211)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(148,000,211)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(201,127,233)";
R(1568,2838,1048,629);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(1568,3467);
L(2616,3467);
L(2616,2838);
L(1568,2838);
L(1568,3467);
ctx.closePath();
M(1568,3153);
L(2616,3153);
M(2092,3652);
L(2092,3467);
M(2092,2838);
L(2092,1914);
M(1992,1914);
L(2192,1914);
M(1992,3652);
L(2192,3652);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,2092,1581,30.0);
Pt(6,1892,1581,30.0);
Pt(6,2092,1248,30.0);
Pt(6,2092,952,30.0);
Pt(6,2092,-47,30.0);
} // End boxplot_1_plot_1 
if (typeof(gnuplot.hide_boxplot_1_plot_2) == "undefined"|| !gnuplot.hide_boxplot_1_plot_2) {
ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.strokeStyle = "rgb(000,158,115)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(000,158,115)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(127,206,185)";
R(3663,2857,1048,388);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(3663,3245);
L(4711,3245);
L(4711,2857);
L(3663,2857);
L(3663,3245);
ctx.closePath();
M(3663,3026);
L(4711,3026);
M(4187,3430);
L(4187,3245);
M(4187,2857);
L(4187,2367);
M(4087,2367);
L(4287,2367);
M(4087,3430);
L(4287,3430);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,4187,2264,30.0);
Pt(6,4187,2177,30.0);
Pt(6,4187,1914,30.0);
Pt(6,4187,1535,30.0);
Pt(6,4187,1520,30.0);
Pt(6,4187,1244,30.0);
Pt(6,4187,705,30.0);
} // End boxplot_1_plot_2 
ctx.lineWidth = 3.2;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.lineWidth = 1.6;
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();

// plot boundaries and axis scaling information for mousing 
gnuplot.plot_term_xmax = 600;
gnuplot.plot_term_ymax = 400;
gnuplot.plot_xmin = 52.0;
gnuplot.plot_xmax = 575.9;
gnuplot.plot_ybot = 380.0;
gnuplot.plot_ytop = 10.1;
gnuplot.plot_width = 523.9;
gnuplot.plot_height = 369.9;
gnuplot.plot_axis_xmin = 0.25;
gnuplot.plot_axis_xmax = 2.75;
gnuplot.plot_axis_ymin = 0;
gnuplot.plot_axis_ymax = 100;
gnuplot.plot_axis_x2min = "none"
gnuplot.plot_axis_y2min = "none"
gnuplot.plot_logaxis_x = 0;
gnuplot.plot_logaxis_y = 0;
gnuplot.plot_timeaxis_x = "";
gnuplot.plot_timeaxis_y = "";
gnuplot.plot_axis_width = gnuplot.plot_axis_xmax - gnuplot.plot_axis_xmin;
gnuplot.plot_axis_height = gnuplot.plot_axis_ymax - gnuplot.plot_axis_ymin;
}


==> class_wise/m1/vbd/create.py <==
file1 = open("res_x.txt", "r")
file2 = open("res_y.txt", "r")
file3 = open("res_z.txt", "r")
file4 = open("res1.txt", "w")

lis1 = file1.readlines()
lis2 = file2.readlines()
lis3 = file3.readlines()
for line1,line2,line3 in zip(lis1,lis2,lis3):
	l1 = line1.split()
	l2 = line2.split()
	l3 = line3.split()
	for i in range(len(l1)):
 		file4.write(str(i) + " " + l1[i]+" "+ l2[i]+ " "+l3[i]+"\n")


==> class_wise/m1/vbd/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> class_wise/m2/dbd/boxplot.1.js <==
function boxplot_1() {
canvas = document.getElementById("boxplot_1");
ctx = canvas.getContext("2d");
// Suppress refresh on mouseover if this was the plot we just left
if ((gnuplot.active_plot == boxplot_1 && gnuplot.display_is_uptodate)) return;
else gnuplot.display_is_uptodate = true;
// Reinitialize mouse tracking and zoom for this particular plot
if ((typeof(gnuplot.active_plot) == "undefined" || gnuplot.active_plot != boxplot_1)  &&  typeof(gnuplot.mouse_update) != "undefined") {
  gnuplot.active_plot_name = "boxplot_1";
  gnuplot.active_plot = boxplot_1;
  canvas.onmousemove = gnuplot.mouse_update;
  canvas.onmouseup = gnuplot.zoom_in;
  canvas.onmousedown = gnuplot.saveclick;
  canvas.onkeypress = gnuplot.do_hotkey;
  if (canvas.attachEvent) {canvas.attachEvent('mouseover', boxplot_1);}
  else if (canvas.addEventListener) {canvas.addEventListener('mouseover', boxplot_1, false);} 
  gnuplot.zoomed = false;
  gnuplot.zoom_axis_width = 0;
  gnuplot.zoom_in_progress = false;
  gnuplot.polar_mode = false;
  gnuplot.polar_theta0 = 0;
  gnuplot.polar_sense = 1;
  ctx.clearRect(0,0,600,400);
}
// Gnuplot version 5.2.2
// short forms of commands provided by gnuplot_common.js
function DT  (dt)  {gnuplot.dashtype(dt);};
function DS  (x,y) {gnuplot.dashstart(x,y);};
function DL  (x,y) {gnuplot.dashstep(x,y);};
function M   (x,y) {if (gnuplot.pattern.length > 0) DS(x,y); else gnuplot.M(x,y);};
function L   (x,y) {if (gnuplot.pattern.length > 0) DL(x,y); else gnuplot.L(x,y);};
function Dot (x,y) {gnuplot.Dot(x/10.,y/10.);};
function Pt  (N,x,y,w) {gnuplot.Pt(N,x/10.,y/10.,w/10.);};
function R   (x,y,w,h) {gnuplot.R(x,y,w,h);};
function T   (x,y,fontsize,justify,string) {gnuplot.T(x,y,fontsize,justify,string);};
function TR  (x,y,angle,fontsize,justify,string) {gnuplot.TR(x,y,angle,fontsize,justify,string);};
function bp  (x,y) {gnuplot.bp(x,y);};
function cfp () {gnuplot.cfp();};
function cfsp() {gnuplot.cfsp();};

gnuplot.hypertext_list = [];
gnuplot.on_hypertext = -1;
function Hypertext(x,y,w,text) {
    newtext = {x:x, y:y, w:w, text:text};
    gnuplot.hypertext_list.push(newtext);
}
gnuplot.dashlength = 400;
ctx.lineCap = "round"; ctx.lineJoin = "round";
CanvasTextFunctions.enable(ctx);
ctx.strokeStyle = "rgb(215,215,215)";
ctx.lineWidth = 2;

ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(520,3800);
L(620,3800);
ctx.stroke();
ctx.closePath();
ctx.fillStyle = "rgb(000,000,000)";
T(440,3850,10.0,"Right"," 0");
ctx.beginPath();
M(520,3060);
L(620,3060);
ctx.stroke();
ctx.closePath();
T(440,3110,10.0,"Right"," 20");
ctx.beginPath();
M(520,2320);
L(620,2320);
ctx.stroke();
ctx.closePath();
T(440,2370,10.0,"Right"," 40");
ctx.beginPath();
M(520,1581);
L(620,1581);
ctx.stroke();
ctx.closePath();
T(440,1631,10.0,"Right"," 60");
ctx.beginPath();
M(520,841);
L(620,841);
ctx.stroke();
ctx.closePath();
T(440,891,10.0,"Right"," 80");
ctx.beginPath();
M(520,101);
L(620,101);
ctx.stroke();
ctx.closePath();
T(440,151,10.0,"Right"," 100");
ctx.beginPath();
M(2092,3800);
ctx.stroke();
ctx.closePath();
T(2092,3950,10.0,"Center","A");
ctx.beginPath();
M(4187,3800);
ctx.stroke();
ctx.closePath();
T(4187,3950,10.0,"Center","B");
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();
if (typeof(gnuplot.hide_boxplot_1_plot_1) == "undefined"|| !gnuplot.hide_boxplot_1_plot_1) {
ctx.strokeStyle = "rgb(148,000,211)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(148,000,211)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(201,127,233)";
R(1568,2838,1048,629);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(1568,3467);
L(2616,3467);
L(2616,2838);
L(1568,2838);
L(1568,3467);
ctx.closePath();
M(1568,3153);
L(2616,3153);
M(2092,3652);
L(2092,3467);
M(2092,2838);
L(2092,1914);
M(1992,1914);
L(2192,1914);
M(1992,3652);
L(2192,3652);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,2092,1581,30.0);
Pt(6,1892,1581,30.0);
Pt(6,2092,1248,30.0);
Pt(6,2092,952,30.0);
Pt(6,2092,-47,30.0);
} // End boxplot_1_plot_1 
if (typeof(gnuplot.hide_boxplot_1_plot_2) == "undefined"|| !gnuplot.hide_boxplot_1_plot_2) {
ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.strokeStyle = "rgb(000,158,115)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(000,158,115)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(127,206,185)";
R(3663,2857,1048,388);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(3663,3245);
L(4711,3245);
L(4711,2857);
L(3663,2857);
L(3663,3245);
ctx.closePath();
M(3663,3026);
L(4711,3026);
M(4187,3430);
L(4187,3245);
M(4187,2857);
L(4187,2367);
M(4087,2367);
L(4287,2367);
M(4087,3430);
L(4287,3430);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,4187,2264,30.0);
Pt(6,4187,2177,30.0);
Pt(6,4187,1914,30.0);
Pt(6,4187,1535,30.0);
Pt(6,4187,1520,30.0);
Pt(6,4187,1244,30.0);
Pt(6,4187,705,30.0);
} // End boxplot_1_plot_2 
ctx.lineWidth = 3.2;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.lineWidth = 1.6;
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();

// plot boundaries and axis scaling information for mousing 
gnuplot.plot_term_xmax = 600;
gnuplot.plot_term_ymax = 400;
gnuplot.plot_xmin = 52.0;
gnuplot.plot_xmax = 575.9;
gnuplot.plot_ybot = 380.0;
gnuplot.plot_ytop = 10.1;
gnuplot.plot_width = 523.9;
gnuplot.plot_height = 369.9;
gnuplot.plot_axis_xmin = 0.25;
gnuplot.plot_axis_xmax = 2.75;
gnuplot.plot_axis_ymin = 0;
gnuplot.plot_axis_ymax = 100;
gnuplot.plot_axis_x2min = "none"
gnuplot.plot_axis_y2min = "none"
gnuplot.plot_logaxis_x = 0;
gnuplot.plot_logaxis_y = 0;
gnuplot.plot_timeaxis_x = "";
gnuplot.plot_timeaxis_y = "";
gnuplot.plot_axis_width = gnuplot.plot_axis_xmax - gnuplot.plot_axis_xmin;
gnuplot.plot_axis_height = gnuplot.plot_axis_ymax - gnuplot.plot_axis_ymin;
}


==> class_wise/m2/dbd/create.py <==
file1 = open("res_x.txt", "r")
file2 = open("res_y.txt", "r")
file3 = open("res_z.txt", "r")
file4 = open("res1.txt", "w")

lis1 = file1.readlines()
lis2 = file2.readlines()
lis3 = file3.readlines()
for line1,line2,line3 in zip(lis1,lis2,lis3):
	l1 = line1.split()
	l2 = line2.split()
	l3 = line3.split()
	for i in range(len(l1)):
 		file4.write(str(i) + " " + l1[i]+" "+ l2[i]+ " "+l3[i]+"\n")


==> class_wise/m2/dbd/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> class_wise/m2/dbm/boxplot.1.js <==
function boxplot_1() {
canvas = document.getElementById("boxplot_1");
ctx = canvas.getContext("2d");
// Suppress refresh on mouseover if this was the plot we just left
if ((gnuplot.active_plot == boxplot_1 && gnuplot.display_is_uptodate)) return;
else gnuplot.display_is_uptodate = true;
// Reinitialize mouse tracking and zoom for this particular plot
if ((typeof(gnuplot.active_plot) == "undefined" || gnuplot.active_plot != boxplot_1)  &&  typeof(gnuplot.mouse_update) != "undefined") {
  gnuplot.active_plot_name = "boxplot_1";
  gnuplot.active_plot = boxplot_1;
  canvas.onmousemove = gnuplot.mouse_update;
  canvas.onmouseup = gnuplot.zoom_in;
  canvas.onmousedown = gnuplot.saveclick;
  canvas.onkeypress = gnuplot.do_hotkey;
  if (canvas.attachEvent) {canvas.attachEvent('mouseover', boxplot_1);}
  else if (canvas.addEventListener) {canvas.addEventListener('mouseover', boxplot_1, false);} 
  gnuplot.zoomed = false;
  gnuplot.zoom_axis_width = 0;
  gnuplot.zoom_in_progress = false;
  gnuplot.polar_mode = false;
  gnuplot.polar_theta0 = 0;
  gnuplot.polar_sense = 1;
  ctx.clearRect(0,0,600,400);
}
// Gnuplot version 5.2.2
// short forms of commands provided by gnuplot_common.js
function DT  (dt)  {gnuplot.dashtype(dt);};
function DS  (x,y) {gnuplot.dashstart(x,y);};
function DL  (x,y) {gnuplot.dashstep(x,y);};
function M   (x,y) {if (gnuplot.pattern.length > 0) DS(x,y); else gnuplot.M(x,y);};
function L   (x,y) {if (gnuplot.pattern.length > 0) DL(x,y); else gnuplot.L(x,y);};
function Dot (x,y) {gnuplot.Dot(x/10.,y/10.);};
function Pt  (N,x,y,w) {gnuplot.Pt(N,x/10.,y/10.,w/10.);};
function R   (x,y,w,h) {gnuplot.R(x,y,w,h);};
function T   (x,y,fontsize,justify,string) {gnuplot.T(x,y,fontsize,justify,string);};
function TR  (x,y,angle,fontsize,justify,string) {gnuplot.TR(x,y,angle,fontsize,justify,string);};
function bp  (x,y) {gnuplot.bp(x,y);};
function cfp () {gnuplot.cfp();};
function cfsp() {gnuplot.cfsp();};

gnuplot.hypertext_list = [];
gnuplot.on_hypertext = -1;
function Hypertext(x,y,w,text) {
    newtext = {x:x, y:y, w:w, text:text};
    gnuplot.hypertext_list.push(newtext);
}
gnuplot.dashlength = 400;
ctx.lineCap = "round"; ctx.lineJoin = "round";
CanvasTextFunctions.enable(ctx);
ctx.strokeStyle = "rgb(215,215,215)";
ctx.lineWidth = 2;

ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(520,3800);
L(620,3800);
ctx.stroke();
ctx.closePath();
ctx.fillStyle = "rgb(000,000,000)";
T(440,3850,10.0,"Right"," 0");
ctx.beginPath();
M(520,3060);
L(620,3060);
ctx.stroke();
ctx.closePath();
T(440,3110,10.0,"Right"," 20");
ctx.beginPath();
M(520,2320);
L(620,2320);
ctx.stroke();
ctx.closePath();
T(440,2370,10.0,"Right"," 40");
ctx.beginPath();
M(520,1581);
L(620,1581);
ctx.stroke();
ctx.closePath();
T(440,1631,10.0,"Right"," 60");
ctx.beginPath();
M(520,841);
L(620,841);
ctx.stroke();
ctx.closePath();
T(440,891,10.0,"Right"," 80");
ctx.beginPath();
M(520,101);
L(620,101);
ctx.stroke();
ctx.closePath();
T(440,151,10.0,"Right"," 100");
ctx.beginPath();
M(2092,3800);
ctx.stroke();
ctx.closePath();
T(2092,3950,10.0,"Center","A");
ctx.beginPath();
M(4187,3800);
ctx.stroke();
ctx.closePath();
T(4187,3950,10.0,"Center","B");
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();
if (typeof(gnuplot.hide_boxplot_1_plot_1) == "undefined"|| !gnuplot.hide_boxplot_1_plot_1) {
ctx.strokeStyle = "rgb(148,000,211)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(148,000,211)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(201,127,233)";
R(1568,2838,1048,629);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(1568,3467);
L(2616,3467);
L(2616,2838);
L(1568,2838);
L(1568,3467);
ctx.closePath();
M(1568,3153);
L(2616,3153);
M(2092,3652);
L(2092,3467);
M(2092,2838);
L(2092,1914);
M(1992,1914);
L(2192,1914);
M(1992,3652);
L(2192,3652);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,2092,1581,30.0);
Pt(6,1892,1581,30.0);
Pt(6,2092,1248,30.0);
Pt(6,2092,952,30.0);
Pt(6,2092,-47,30.0);
} // End boxplot_1_plot_1 
if (typeof(gnuplot.hide_boxplot_1_plot_2) == "undefined"|| !gnuplot.hide_boxplot_1_plot_2) {
ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.strokeStyle = "rgb(000,158,115)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(000,158,115)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(127,206,185)";
R(3663,2857,1048,388);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(3663,3245);
L(4711,3245);
L(4711,2857);
L(3663,2857);
L(3663,3245);
ctx.closePath();
M(3663,3026);
L(4711,3026);
M(4187,3430);
L(4187,3245);
M(4187,2857);
L(4187,2367);
M(4087,2367);
L(4287,2367);
M(4087,3430);
L(4287,3430);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,4187,2264,30.0);
Pt(6,4187,2177,30.0);
Pt(6,4187,1914,30.0);
Pt(6,4187,1535,30.0);
Pt(6,4187,1520,30.0);
Pt(6,4187,1244,30.0);
Pt(6,4187,705,30.0);
} // End boxplot_1_plot_2 
ctx.lineWidth = 3.2;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.lineWidth = 1.6;
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();

// plot boundaries and axis scaling information for mousing 
gnuplot.plot_term_xmax = 600;
gnuplot.plot_term_ymax = 400;
gnuplot.plot_xmin = 52.0;
gnuplot.plot_xmax = 575.9;
gnuplot.plot_ybot = 380.0;
gnuplot.plot_ytop = 10.1;
gnuplot.plot_width = 523.9;
gnuplot.plot_height = 369.9;
gnuplot.plot_axis_xmin = 0.25;
gnuplot.plot_axis_xmax = 2.75;
gnuplot.plot_axis_ymin = 0;
gnuplot.plot_axis_ymax = 100;
gnuplot.plot_axis_x2min = "none"
gnuplot.plot_axis_y2min = "none"
gnuplot.plot_logaxis_x = 0;
gnuplot.plot_logaxis_y = 0;
gnuplot.plot_timeaxis_x = "";
gnuplot.plot_timeaxis_y = "";
gnuplot.plot_axis_width = gnuplot.plot_axis_xmax - gnuplot.plot_axis_xmin;
gnuplot.plot_axis_height = gnuplot.plot_axis_ymax - gnuplot.plot_axis_ymin;
}


==> class_wise/m2/dbm/create.py <==
file1 = open("res_x.txt", "r")
file2 = open("res_y.txt", "r")
file3 = open("res_z.txt", "r")
file4 = open("res1.txt", "w")

lis1 = file1.readlines()
lis2 = file2.readlines()
lis3 = file3.readlines()
for line1,line2,line3 in zip(lis1,lis2,lis3):
	l1 = line1.split()
	l2 = line2.split()
	l3 = line3.split()
	for i in range(len(l1)):
 		file4.write(str(i) + " " + l1[i]+" "+ l2[i]+ " "+l3[i]+"\n")


==> class_wise/m2/dbm/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> class_wise/m2/vbd/boxplot.1.js <==
function boxplot_1() {
canvas = document.getElementById("boxplot_1");
ctx = canvas.getContext("2d");
// Suppress refresh on mouseover if this was the plot we just left
if ((gnuplot.active_plot == boxplot_1 && gnuplot.display_is_uptodate)) return;
else gnuplot.display_is_uptodate = true;
// Reinitialize mouse tracking and zoom for this particular plot
if ((typeof(gnuplot.active_plot) == "undefined" || gnuplot.active_plot != boxplot_1)  &&  typeof(gnuplot.mouse_update) != "undefined") {
  gnuplot.active_plot_name = "boxplot_1";
  gnuplot.active_plot = boxplot_1;
  canvas.onmousemove = gnuplot.mouse_update;
  canvas.onmouseup = gnuplot.zoom_in;
  canvas.onmousedown = gnuplot.saveclick;
  canvas.onkeypress = gnuplot.do_hotkey;
  if (canvas.attachEvent) {canvas.attachEvent('mouseover', boxplot_1);}
  else if (canvas.addEventListener) {canvas.addEventListener('mouseover', boxplot_1, false);} 
  gnuplot.zoomed = false;
  gnuplot.zoom_axis_width = 0;
  gnuplot.zoom_in_progress = false;
  gnuplot.polar_mode = false;
  gnuplot.polar_theta0 = 0;
  gnuplot.polar_sense = 1;
  ctx.clearRect(0,0,600,400);
}
// Gnuplot version 5.2.2
// short forms of commands provided by gnuplot_common.js
function DT  (dt)  {gnuplot.dashtype(dt);};
function DS  (x,y) {gnuplot.dashstart(x,y);};
function DL  (x,y) {gnuplot.dashstep(x,y);};
function M   (x,y) {if (gnuplot.pattern.length > 0) DS(x,y); else gnuplot.M(x,y);};
function L   (x,y) {if (gnuplot.pattern.length > 0) DL(x,y); else gnuplot.L(x,y);};
function Dot (x,y) {gnuplot.Dot(x/10.,y/10.);};
function Pt  (N,x,y,w) {gnuplot.Pt(N,x/10.,y/10.,w/10.);};
function R   (x,y,w,h) {gnuplot.R(x,y,w,h);};
function T   (x,y,fontsize,justify,string) {gnuplot.T(x,y,fontsize,justify,string);};
function TR  (x,y,angle,fontsize,justify,string) {gnuplot.TR(x,y,angle,fontsize,justify,string);};
function bp  (x,y) {gnuplot.bp(x,y);};
function cfp () {gnuplot.cfp();};
function cfsp() {gnuplot.cfsp();};

gnuplot.hypertext_list = [];
gnuplot.on_hypertext = -1;
function Hypertext(x,y,w,text) {
    newtext = {x:x, y:y, w:w, text:text};
    gnuplot.hypertext_list.push(newtext);
}
gnuplot.dashlength = 400;
ctx.lineCap = "round"; ctx.lineJoin = "round";
CanvasTextFunctions.enable(ctx);
ctx.strokeStyle = "rgb(215,215,215)";
ctx.lineWidth = 2;

ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(520,3800);
L(620,3800);
ctx.stroke();
ctx.closePath();
ctx.fillStyle = "rgb(000,000,000)";
T(440,3850,10.0,"Right"," 0");
ctx.beginPath();
M(520,3060);
L(620,3060);
ctx.stroke();
ctx.closePath();
T(440,3110,10.0,"Right"," 20");
ctx.beginPath();
M(520,2320);
L(620,2320);
ctx.stroke();
ctx.closePath();
T(440,2370,10.0,"Right"," 40");
ctx.beginPath();
M(520,1581);
L(620,1581);
ctx.stroke();
ctx.closePath();
T(440,1631,10.0,"Right"," 60");
ctx.beginPath();
M(520,841);
L(620,841);
ctx.stroke();
ctx.closePath();
T(440,891,10.0,"Right"," 80");
ctx.beginPath();
M(520,101);
L(620,101);
ctx.stroke();
ctx.closePath();
T(440,151,10.0,"Right"," 100");
ctx.beginPath();
M(2092,3800);
ctx.stroke();
ctx.closePath();
T(2092,3950,10.0,"Center","A");
ctx.beginPath();
M(4187,3800);
ctx.stroke();
ctx.closePath();
T(4187,3950,10.0,"Center","B");
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();
if (typeof(gnuplot.hide_boxplot_1_plot_1) == "undefined"|| !gnuplot.hide_boxplot_1_plot_1) {
ctx.strokeStyle = "rgb(148,000,211)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(148,000,211)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(201,127,233)";
R(1568,2838,1048,629);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(1568,3467);
L(2616,3467);
L(2616,2838);
L(1568,2838);
L(1568,3467);
ctx.closePath();
M(1568,3153);
L(2616,3153);
M(2092,3652);
L(2092,3467);
M(2092,2838);
L(2092,1914);
M(1992,1914);
L(2192,1914);
M(1992,3652);
L(2192,3652);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,2092,1581,30.0);
Pt(6,1892,1581,30.0);
Pt(6,2092,1248,30.0);
Pt(6,2092,952,30.0);
Pt(6,2092,-47,30.0);
} // End boxplot_1_plot_1 
if (typeof(gnuplot.hide_boxplot_1_plot_2) == "undefined"|| !gnuplot.hide_boxplot_1_plot_2) {
ctx.lineWidth = 1.6;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.strokeStyle = "rgb(000,158,115)";
ctx.strokeStyle = "rgb(000,000,000)";
ctx.strokeStyle = "rgb(000,158,115)";
DT(gnuplot.solid);
ctx.fillStyle = "rgb(127,206,185)";
R(3663,2857,1048,388);
ctx.strokeStyle = "rgb(000,000,000)";
ctx.beginPath();
M(3663,3245);
L(4711,3245);
L(4711,2857);
L(3663,2857);
L(3663,3245);
ctx.closePath();
M(3663,3026);
L(4711,3026);
M(4187,3430);
L(4187,3245);
M(4187,2857);
L(4187,2367);
M(4087,2367);
L(4287,2367);
M(4087,3430);
L(4287,3430);
ctx.stroke();
ctx.fillStyle = "rgb(000,000,000)";
Pt(6,4187,2264,30.0);
Pt(6,4187,2177,30.0);
Pt(6,4187,1914,30.0);
Pt(6,4187,1535,30.0);
Pt(6,4187,1520,30.0);
Pt(6,4187,1244,30.0);
Pt(6,4187,705,30.0);
} // End boxplot_1_plot_2 
ctx.lineWidth = 3.2;
ctx.strokeStyle = "rgb(000,000,000)";
DT(gnuplot.solid);
ctx.lineWidth = 1.6;
ctx.beginPath();
M(520,101);
L(520,3800);
M(5759,3800);
M(5759,101);
M(520,101);
ctx.stroke();
ctx.closePath();

// plot boundaries and axis scaling information for mousing 
gnuplot.plot_term_xmax = 600;
gnuplot.plot_term_ymax = 400;
gnuplot.plot_xmin = 52.0;
gnuplot.plot_xmax = 575.9;
gnuplot.plot_ybot = 380.0;
gnuplot.plot_ytop = 10.1;
gnuplot.plot_width = 523.9;
gnuplot.plot_height = 369.9;
gnuplot.plot_axis_xmin = 0.25;
gnuplot.plot_axis_xmax = 2.75;
gnuplot.plot_axis_ymin = 0;
gnuplot.plot_axis_ymax = 100;
gnuplot.plot_axis_x2min = "none"
gnuplot.plot_axis_y2min = "none"
gnuplot.plot_logaxis_x = 0;
gnuplot.plot_logaxis_y = 0;
gnuplot.plot_timeaxis_x = "";
gnuplot.plot_timeaxis_y = "";
gnuplot.plot_axis_width = gnuplot.plot_axis_xmax - gnuplot.plot_axis_xmin;
gnuplot.plot_axis_height = gnuplot.plot_axis_ymax - gnuplot.plot_axis_ymin;
}


==> class_wise/m2/vbd/create.py <==
file1 = open("res_x.txt", "r")
file2 = open("res_y.txt", "r")
file3 = open("res_z.txt", "r")
file4 = open("res1.txt", "w")

lis1 = file1.readlines()
lis2 = file2.readlines()
lis3 = file3.readlines()
for line1,line2,line3 in zip(lis1,lis2,lis3):
	l1 = line1.split()
	l2 = line2.split()
	l3 = line3.split()
	for i in range(len(l1)):
 		file4.write(str(i) + " " + l1[i]+" "+ l2[i]+ " "+l3[i]+"\n")


==> class_wise/m2/vbd/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> conf_mat_dbd/seen.py <==
import numpy as np


def plot_confusion_matrix(cm,
                          target_names,
                          title='Confusion matrix',
                          cmap=None,
                          normalize=True):
    """
    given a sklearn confusion matrix (cm), make a nice plot

    Arguments
    ---------
    cm:           confusion matrix from sklearn.metrics.confusion_matrix

    target_names: given classification classes such as [0, 1, 2]
                  the class names, for example: ['high', 'medium', 'low']

    title:        the text to display at the top of the matrix

    cmap:         the gradient of the values displayed from matplotlib.pyplot.cm
                  see http://matplotlib.org/examples/color/colormaps_reference.html
                  plt.get_cmap('jet') or plt.cm.Blues

    normalize:    If False, plot the raw numbers
                  If True, plot the proportions

    Usage
    -----
    plot_confusion_matrix(cm           = cm,                  # confusion matrix created by
                                                              # sklearn.metrics.confusion_matrix
                          normalize    = True,                # show proportions
                          target_names = y_labels_vals,       # list of names of the classes
                          title        = best_estimator_name) # title of graph

    Citiation
    ---------
    http://scikit-learn.org/stable/auto_examples/model_selection/plot_confusion_matrix.html

    """
    import matplotlib.pyplot as plt
    import numpy as np
    import itertools
    from matplotlib import rc,rcParams

    accuracy = np.trace(cm) / float(np.sum(cm))
    misclass = 1 - accuracy

    if cmap is None:
        cmap = plt.get_cmap('GnBu')

    plt.figure(figsize=(5, 4))
    plt.imshow(cm, interpolation='nearest', cmap=cmap)
    plt.set_cmap('summer_r')
    #plt.title(title, size=22)
    plt.colorbar()
    
    
    if target_names is not None:
        tick_marks = np.arange(len(target_names))
        plt.xticks(tick_marks, target_names, rotation=0,size=17)
        plt.yticks(tick_marks, target_names,size=17)

    if normalize:
        cm = cm.astype('float') / cm.sum(axis=1)[:, np.newaxis]


    thresh = cm.max() / 1.5 if normalize else cm.max() / 2
    for i, j in itertools.product(range(cm.shape[0]), range(cm.shape[1])):
        if normalize:
            plt.text(" ",
                     horizontalalignment="center",size=17,
                  )
        else:
            plt.text(j, i, "{:,}".format(cm[i, j]),
                     horizontalalignment="center",size=17,
                     color="black" if cm[i, j] > thresh else "black")


    plt.tight_layout()
    #plt.ylabel('Predicted class',size=20)
    plt.xlabel('Actual class',size=20)
    #plt.xlabel('Predicted label\naccuracy={:0.4f}; misclass={:0.4f}'.format(accuracy, misclass))
    #plt.show()
    plt.savefig('seen.eps', format='eps',bbox_inches='tight', pad_inches=0.5)
    
x=" "
plot_confusion_matrix(cm  = np.array([
 [96.5,    2.07,    0.96,    1.01],
 [2.51,    96.3,    1.17,    1.87],
 [0.81,    1.22,    94.6,    2.92],
 [0.18,    0.41,    3.27,    94.2]]), 
                      normalize    = False,
                      target_names = ['$\mathbf{h_1}$', '$\mathbf{h_2}$', '$\mathbf{h_3}$','$\mathbf{h_4}$'],
                      title = '')
    


==> conf_mat_dbm/seen.py <==
import numpy as np


def plot_confusion_matrix(cm,
                          target_names,
                          title='Confusion matrix',
                          cmap=None,
                          normalize=True):
    """
    given a sklearn confusion matrix (cm), make a nice plot

    Arguments
    ---------
    cm:           confusion matrix from sklearn.metrics.confusion_matrix

    target_names: given classification classes such as [0, 1, 2]
                  the class names, for example: ['high', 'medium', 'low']

    title:        the text to display at the top of the matrix

    cmap:         the gradient of the values displayed from matplotlib.pyplot.cm
                  see http://matplotlib.org/examples/color/colormaps_reference.html
                  plt.get_cmap('jet') or plt.cm.Blues

    normalize:    If False, plot the raw numbers
                  If True, plot the proportions

    Usage
    -----
    plot_confusion_matrix(cm           = cm,                  # confusion matrix created by
                                                              # sklearn.metrics.confusion_matrix
                          normalize    = True,                # show proportions
                          target_names = y_labels_vals,       # list of names of the classes
                          title        = best_estimator_name) # title of graph

    Citiation
    ---------
    http://scikit-learn.org/stable/auto_examples/model_selection/plot_confusion_matrix.html

    """
    import matplotlib.pyplot as plt
    import numpy as np
    import itertools
    from matplotlib import rc,rcParams

    accuracy = np.trace(cm) / float(np.sum(cm))
    misclass = 1 - accuracy

    if cmap is None:
        cmap = plt.get_cmap('GnBu')

    plt.figure(figsize=(4, 4))
    plt.imshow(cm, interpolation='nearest', cmap=cmap)
    plt.set_cmap('summer_r')
    #plt.title(title, size=22)
    #plt.colorbar()
    
    if target_names is not None:
        tick_marks = np.arange(len(target_names))
        plt.xticks(tick_marks, target_names, rotation=0,size=17)
        plt.yticks(tick_marks, target_names,size=17)

    if normalize:
        cm = cm.astype('float') / cm.sum(axis=1)[:, np.newaxis]


    thresh = cm.max() / 1.5 if normalize else cm.max() / 2
    for i, j in itertools.product(range(cm.shape[0]), range(cm.shape[1])):
        if normalize:
            plt.text(" ",
                     horizontalalignment="center",size=17,
                  )
        else:
            plt.text(j, i, "{:,}".format(cm[i, j]),
                     horizontalalignment="center",size=17,
                     color="black" if cm[i, j] > thresh else "black")


    plt.tight_layout()
    plt.ylabel('Predicted class',size=20)
    plt.xlabel('Actual class',size=20)
    #plt.xlabel('Predicted label\naccuracy={:0.4f}; misclass={:0.4f}'.format(accuracy, misclass))
    #plt.show()
    plt.savefig('seen.eps', format='eps',bbox_inches='tight', pad_inches=0.5)
    
x=" "
plot_confusion_matrix(cm  = np.array([
 [98.5,     2.11,   0.46,   0.61],
 [1.03,     97.4,   0.53,   0.36],
 [0.16,     0.22,   96.3,   2.13],
 [0.31,     0.27,   2.71,   96.9]]), 
                      normalize    = False,
                      target_names = ['$\mathbf{f_1}$', '$\mathbf{f_2}$', '$\mathbf{f_3}$','$\mathbf{f_4}$'],
                      title = '')
    


==> conf_mat_vdb/seen.py <==
import numpy as np


def plot_confusion_matrix(cm,
                          target_names,
                          title='Confusion matrix',
                          cmap=None,
                          normalize=True):
    """
    given a sklearn confusion matrix (cm), make a nice plot

    Arguments
    ---------
    cm:           confusion matrix from sklearn.metrics.confusion_matrix

    target_names: given classification classes such as [0, 1, 2]
                  the class names, for example: ['high', 'medium', 'low']

    title:        the text to display at the top of the matrix

    cmap:         the gradient of the values displayed from matplotlib.pyplot.cm
                  see http://matplotlib.org/examples/color/colormaps_reference.html
                  plt.get_cmap('jet') or plt.cm.Blues

    normalize:    If False, plot the raw numbers
                  If True, plot the proportions

    Usage
    -----
    plot_confusion_matrix(cm           = cm,                  # confusion matrix created by
                                                              # sklearn.metrics.confusion_matrix
                          normalize    = True,                # show proportions
                          target_names = y_labels_vals,       # list of names of the classes
                          title        = best_estimator_name) # title of graph

    Citiation
    ---------
    http://scikit-learn.org/stable/auto_examples/model_selection/plot_confusion_matrix.html

    """
    import matplotlib.pyplot as plt
    import numpy as np
    import itertools
    from matplotlib import rc,rcParams

    accuracy = np.trace(cm) / float(np.sum(cm))
    misclass = 1 - accuracy

    if cmap is None:
        cmap = plt.get_cmap('Blues')

    plt.figure(figsize=(4, 4))
    plt.imshow(cm, interpolation='nearest', cmap=cmap)
    plt.set_cmap('Blues')
    #plt.title(title, size=22)
    #plt.colorbar()
    
    if target_names is not None:
        tick_marks = np.arange(len(target_names))
        plt.xticks(tick_marks, target_names, rotation=0,size=17)
        plt.yticks(tick_marks, target_names,size=17)

    if normalize:
        cm = cm.astype('float') / cm.sum(axis=1)[:, np.newaxis]


    thresh = cm.max() / 1.5 if normalize else cm.max() / 2
    for i, j in itertools.product(range(cm.shape[0]), range(cm.shape[1])):
        if normalize:
            plt.text(" ",
                     horizontalalignment="center",size=15,
                  )
        else:
            plt.text(j, i, "{:,}".format(cm[i, j]),
                     horizontalalignment="center",size=15,
                     color="black" if cm[i, j] > thresh else "black")


    plt.tight_layout()
    plt.ylabel('Predicted class',size=17)
    plt.xlabel('Actual class',size=17)
    #plt.xlabel('Predicted label\naccuracy={:0.4f}; misclass={:0.4f}'.format(accuracy, misclass))
    #plt.show()
    plt.savefig('seen.eps', format='eps',bbox_inches='tight', pad_inches=0.5)
    
x=" "
plot_confusion_matrix(cm  = np.array([
 [74.5,     7.73,    5.47,    3.91,	1.16,	5.47],
 [8.52,     76.2,    9.83,    4.48,	4.47,	3.28],
 [5.96,     6.91,    70.3,    5.42,	6.81,	1.71],
 [4.21,     3.47,    4.89,    70.8,	3.66,	6.32],
 [3.44,     3.28,    6.63,    8.42,	72.2,	9.42],
 [3.37,     2.41,    2.88,    6.97,	11.7,	73.8]]), 
                      normalize    = False,
                      target_names = ['$\mathbf{a_1}$', '$\mathbf{a_2}$', '$\mathbf{a_3}$','$\mathbf{a_4}$','$\mathbf{a_5}$','$\mathbf{a_6}$'],
                      title = '')
    


==> conf_mat_vdb/seen1.py <==
import numpy as np


def plot_confusion_matrix(cm,
                          target_names,
                          title='Confusion matrix',
                          cmap=None,
                          normalize=True):
    """
    given a sklearn confusion matrix (cm), make a nice plot

    Arguments
    ---------
    cm:           confusion matrix from sklearn.metrics.confusion_matrix

    target_names: given classification classes such as [0, 1, 2]
                  the class names, for example: ['high', 'medium', 'low']

    title:        the text to display at the top of the matrix

    cmap:         the gradient of the values displayed from matplotlib.pyplot.cm
                  see http://matplotlib.org/examples/color/colormaps_reference.html
                  plt.get_cmap('jet') or plt.cm.Blues

    normalize:    If False, plot the raw numbers
                  If True, plot the proportions

    Usage
    -----
    plot_confusion_matrix(cm           = cm,                  # confusion matrix created by
                                                              # sklearn.metrics.confusion_matrix
                          normalize    = True,                # show proportions
                          target_names = y_labels_vals,       # list of names of the classes
                          title        = best_estimator_name) # title of graph

    Citiation
    ---------
    http://scikit-learn.org/stable/auto_examples/model_selection/plot_confusion_matrix.html

    """
    import matplotlib.pyplot as plt
    import numpy as np
    import itertools
    from matplotlib import rc,rcParams

    accuracy = np.trace(cm) / float(np.sum(cm))
    misclass = 1 - accuracy

    if cmap is None:
        cmap = plt.get_cmap('Blues')

    plt.figure(figsize=(5, 4))
    plt.imshow(cm, interpolation='nearest', cmap=cmap)
    plt.set_cmap('Blues')
    #plt.title(title, size=22)
    plt.colorbar()
    
    if target_names is not None:
        tick_marks = np.arange(len(target_names))
        plt.xticks(tick_marks, target_names, rotation=0,size=17)
        plt.yticks(tick_marks, target_names,size=17)

    if normalize:
        cm = cm.astype('float') / cm.sum(axis=1)[:, np.newaxis]


    thresh = cm.max() / 1.5 if normalize else cm.max() / 2
    for i, j in itertools.product(range(cm.shape[0]), range(cm.shape[1])):
        if normalize:
            plt.text(" ",
                     horizontalalignment="center",size=15,
                  )
        else:
            plt.text(j, i, "{:,}".format(cm[i, j]),
                     horizontalalignment="center",size=15,
                     color="black" if cm[i, j] > thresh else "black")


    plt.tight_layout()
    #plt.ylabel('Predicted class',size=20)
    plt.xlabel('Actual class',size=17)
    #plt.xlabel('Predicted label\naccuracy={:0.4f}; misclass={:0.4f}'.format(accuracy, misclass))
    #plt.show()
    plt.savefig('seen1.eps', format='eps',bbox_inches='tight', pad_inches=0.5)
    
x=" "
plot_confusion_matrix(cm  = np.array([
 [91.2,     2.27,    2.55,    1.47,	2.04,	1.86],
 [3.92,     93.7,    3.41,    2.91,	0.89,	1.21],
 [0.95,     1.16,    87.4,    3.21,	1.07,	0.83],
 [1.14,     0.88,    2.69,    88.3,	2.43,	2.19],
 [1.42,     1.08,    1.82,    2.29,	90.1,	1.71],
 [3.37,     2.41,    2.88,    6.97,	3.47,	92.2]]), 
                      normalize    = False,
                      target_names = ['$\mathbf{a_1}$', '$\mathbf{a_2}$', '$\mathbf{a_3}$','$\mathbf{a_4}$','$\mathbf{a_5}$','$\mathbf{a_6}$'],
                      title = '')
    


==> epoch_accuracy/DBD/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> epoch_accuracy/DBM/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> epoch_accuracy/VDB/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> epoch_fmeasure/DBD/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> epoch_fmeasure/DBM/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> epoch_fmeasure/VDB/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> execution/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> execution1/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> kd/m1/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> kd/m2/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps


